Equatorial Platform Based on Planar Linkage

A novel equatorial platform is described. While the invention lacks the compactness some desire in an equatorial platform, it holds promise of high precision, large payload weight and inexpensive construction.

==> equatorial_linkage_constexpr.h <==
#ifndef EQUATORIAL_LINKAGE_CONSTEXPR_H_
#define EQUATORIAL_LINKAGE_CONSTEXPR_H_
/*****
%auto-ignore
******/
#include "pi.h"


#include <cmath>
#include <utility>
#include <memory>
#include "bisection_solver.h"

namespace equatorial_linkage_constexpr{

  /* This is part of an auxillary construction. */
  constexpr std::pair<double,double> auxillary_x_and_y( double gamma, double f, double c, double e, double w){
    std::pair<double,double>value;
    double cos_gamma = cos(gamma);
    double sin_gamma = sin(gamma);
    double 
    double y = c * sin_gamma;
    value.first = x;
    value.second = y;
    return value;
  }

  constexpr std::pair<double,double> d_and_delta( double gamma, double f, double c, double e, double w){
    std::pair<double,double>value;
    std::pair<double,double>xy = auxillary_x_and_y(gamma,f,c,e,w);
    double d = hypot(xy.first,xy.second);
    double delta = atan2(xy.second, xy.first);
    value.first = d;
    value.second = delta;
    return value;
  }

  constexpr double alpha( double gamma, double f, double c, double e, double w){
    std::pair<double,double> dd = d_and_delta(gamma,f,c,e,w);
    double d = dd.first;
    double delta = dd.second;
    return delta + acos( (e*e + d*d - w*w)/(2.0 * e * d) );
  }

  constexpr double beta( double gamma, double f, double c, double e, double w){
    std::pair<double,double> dd = d_and_delta(gamma,f,c,e,w);
    double d = dd.first;
    double delta = dd.second;
    return -delta + acos( (w*w + d*d - e*e)/(2.0 * w * d) );
  }

  constexpr std::pair<double,double> alpha_and_beta( double gamma, double f, double c, double e, double w){
    std::pair<double,double>value;
    std::pair<double,double> dd = d_and_delta(gamma,f,c,e,w);
    double d = dd.first;
    double delta = dd.second;
    value.first =  delta + acos( (e*e + d*d - w*w)/(2.0 * e * d) );
    value.second =  -delta + acos( (w*w + d*d - e*e)/(2.0 * w * d) );
    return value;
  }

  constexpr std::pair<double,double> east_pivot_x_and_y( double gamma, double f, double c, double e, double w){
    std::pair<double,double>value;
    double angle_alpha = alpha(gamma,f,c,e,w);
    double sin_alpha = sin( angle_alpha );
    double cos_alpha = cos( angle_alpha );
    value.first =  -f / 2.0 + e * cos_alpha;
    value.second = - e * sin_alpha;
    return value;
  }


  

  constexpr std::pair<double,double> stylus_x_and_y( double gamma, double f, double c, double e, double w,
						     double stylus_offset_x, double stylus_offset_y
						     ){
    std::pair<double,double>location = east_pivot_x_and_y(gamma,f,c,e,w);
    double cos_gamma = cos(gamma);
    double sin_gamma = sin(gamma);
    // Translate to the center of the connecting link.
    location.first += (c/2.0) * cos_gamma;
    location.second += (c/2.0) * sin_gamma;
    // apply the x offset. (Typically small)
    location.first  += stylus_offset_x * cos_gamma;
    location.second += stylus_offset_x * sin_gamma;
    // apply the y offset. (Typically large)
    location.first  -= stylus_offset_y * sin_gamma;
    location.second += stylus_offset_y * cos_gamma;

    return location;
  }

  constexpr double stylus_x( double gamma, double f, double c, double e, double w,
						     double stylus_offset_x, double stylus_offset_y
						     ){
    std::pair<double,double>location = east_pivot_x_and_y(gamma,f,c,e,w);
    
    double cos_gamma = cos(gamma);
    double sin_gamma = sin(gamma);
    // Translate to the center of the connecting link.
    location.first += (c/2.0) * cos_gamma;
    location.second += (c/2.0) * sin_gamma;
    // apply the x offset. (Typically small)
    location.first  += stylus_offset_x * cos_gamma;
    location.second += stylus_offset_x * sin_gamma;
    // apply the y offset. (Typically large)
    location.first  -= stylus_offset_y * sin_gamma;
    location.second += stylus_offset_y * cos_gamma;

    return location.first;
  }



  
  constexpr double actuator_length( double gamma, double f, double c, double e, double w,
				   double stylus_offset_x, double stylus_offset_y,
				   double actuator_base_x, double actuator_base_y
				   ){
    std::pair<double,double>st_x_and_y = stylus_x_and_y(gamma,f,c,e,w, stylus_offset_x, stylus_offset_y );
    double delta_x = st_x_and_y.first - actuator_base_x;
    double delta_y = st_x_and_y.second - actuator_base_y;
    return hypot( delta_x, delta_y );
  }

  
  constexpr std::pair<double,double> west_pivot_x_and_y( double gamma, double f, double c, double e, double w){
    std::pair<double,double>value;
    double angle_beta = beta(gamma,f,c,e,w);
    double sin_beta = sin( angle_beta );
    double cos_beta = cos( angle_beta );
    value.first =  f / 2.0 - e * cos_beta;
    value.second = - e * sin_beta;
    return value;
  }

  /* A vector spanning the connecting link.  */
  // Don't remember why I did this.  It should be simply  (c*cos(gamma),c*sin(gamma))
  constexpr std::pair<double,double> c_vector( double gamma, double f, double c, double e, double w){
    std::pair<double,double>east_end = east_pivot_x_and_y(gamma,f,c,e,w);
    std::pair<double,double>west_end = west_pivot_x_and_y(gamma,f,c,e,w);
    std::pair<double,double>c_vector;
    c_vector.first = west_end.first - east_end.first;
    c_vector.second = west_end.second - east_end.second;
    return c_vector;
  }

    // Don't remember why I did this.  It should be simply  (cos(gamma),sin(gamma))
  constexpr std::pair<double,double> c_unit_vector( double gamma, double f, double c, double e, double w){
    std::pair<double,double>value = c_vector(gamma,f,c,e,w);
    value.first /= c;
    value.second /= c;
    return value;
  }
  
  constexpr std::pair<double,double> centro_x_and_y( double gamma, double f, double c, double e, double w){
    std::pair<double,double>value;
    std::pair<double,double>ab = alpha_and_beta(gamma,f,c,e,w);
    double alpha = ab.first;
    double beta = ab.second;
    double sin_beta = sin( beta );
    double sin_alpha = sin( alpha );
    double cos_alpha = cos( alpha );
    double ee = f * sin_beta/(sin(M_PI - alpha -beta));
    // double ww = f * sin_alpha/(sin(M_PI - alpha -beta));
    double centro_x = -f/(2.0) + ee * cos_alpha;
    double centro_y = -ee * sin_alpha;
    value.first = centro_x;
    value.second = centro_y;
    return value;
  }

  constexpr std::pair<std::pair<double,double>,std::pair<double,double>>  stylus_x_and_y_AND_dx_and_dy( double gamma, double f, double c, double e, double w,
													double stylus_offset_x, double stylus_offset_y
													){
    std::pair<double,double> x_and_y;
    std::pair<double,double> centro_x_and_y;
    std::pair<double,double> dx_and_dy;
    std::pair<double,double> a_and_b = alpha_and_beta( gamma, f, c, e, w);
    double sin_alpha = sin( a_and_b.first );
    double cos_alpha = cos( a_and_b.first );
    // set x_and_y to the east pivot.
    x_and_y.first =  -f / 2.0 + e * cos_alpha;
    x_and_y.second = - e * sin_alpha;
    double cos_gamma = cos(gamma);
    double sin_gamma = sin(gamma);
    // Translate to the center of the connecting link.
    x_and_y.first += (c/2.0) * cos_gamma;
    x_and_y.second += (c/2.0) * sin_gamma;
    // apply the x offset. (Typically small)
    x_and_y.first  += stylus_offset_x * cos_gamma;
    x_and_y.second += stylus_offset_x * sin_gamma;
    // apply the y offset. (Typically large)
    x_and_y.first  -= stylus_offset_y * sin_gamma;
    x_and_y.second += stylus_offset_y * cos_gamma;
    /* Now x_and_y is finished. */
    double sin_beta = sin( a_and_b.second );
    double ee = f * sin_beta/(sin(M_PI - a_and_b.first - a_and_b.second));

    centro_x_and_y.first = -f/(2.0) + ee * cos_alpha;
    centro_x_and_y.second = -ee * sin_alpha;

    std::pair<double,double> x_and_y_wr2centro;
    x_and_y_wr2centro.first = x_and_y.first - centro_x_and_y.first;
    x_and_y_wr2centro.second = x_and_y.second - centro_x_and_y.second;
    

    
    
    std::pair<std::pair<double,double>,std::pair<double,double>> value;
    value.first.first = x_and_y.first;
    value.first.second = x_and_y.second;
    // note switcheroo and sign reversal (acomplishing a pi/2 rotation).
    value.second.first = -x_and_y_wr2centro.second;
    value.second.second = x_and_y_wr2centro.first;
    
    // value.second = dx_and_dy;
    return value;
  }



  
  constexpr std::pair<double,double> connector_envelope_x_and_y( double gamma, double f, double c, double e, double w){
    std::pair<double,double>east_end = east_pivot_x_and_y(gamma,f,c,e,w);
    // std::pair<double,double>west_end = east_pivot_x_and_y(gamma,f,c,e,w);
    std::pair<double,double>uv = c_unit_vector(gamma,f,c,e,w);
    double test = hypot( uv.first, uv.second );
    while( test > 1.0000001 || test < .9999999){
      test += 5.0;
      test -= 2.0;
      test -=3.0;
    }
      
    std::pair<double,double>centro = centro_x_and_y(gamma,f,c,e,w);
    // Reckon centro from the east pivot:
    centro.first -= east_end.first;
    centro.second -= east_end.second;
    double component = centro.first * uv.first + centro.second * uv.second;
    std::pair<double,double>value = east_end;	
    value.first += component * uv.first;
    value.second += component * uv.second;
    return value;
  }


  constexpr double dead_cross_z( double gamma, double f, double c, double e, double w,
				   double stylus_offset_x, double stylus_offset_y,
				   double actuator_base_x, double actuator_base_y
				   ){
    auto stylus_xy = stylus_x_and_y( gamma,f,c,e,w,
				     stylus_offset_x, stylus_offset_y );
    auto centro_xy = centro_x_and_y( gamma,f,c,e,w);
    stylus_xy.first -= actuator_base_x;
    stylus_xy.second -= actuator_base_y;
    centro_xy.first -= actuator_base_x;
    centro_xy.second -= actuator_base_y;
    // Omit normalization (for now).
    return stylus_xy.first * centro_xy.second - stylus_xy.second - centro_xy.first;
  }
  
#if 1
  inline double bisect_solve_for_gamma_constexpr( double length, double lo_bound, double hi_bound,
						  double f, double c, double e, double w,
						  double stylus_offset_x, double stylus_offset_y,
						  double actuator_base_x, double actuator_base_y
						  ){
    
    auto length_diff = [length=length,f=f,c=c,e=e,w=w,
			stylus_offset_x=stylus_offset_x,
			stylus_offset_y=stylus_offset_y,
			actuator_base_x=actuator_base_x,
			actuator_base_y=actuator_base_y](double g)->double
		       {
			 return length - actuator_length(g,f,c,e,w,
							 stylus_offset_x, stylus_offset_y,
							 actuator_base_x, actuator_base_y
							 );
		       };
    
    return length_diff( 12.0 );
    
  }
#endif				    

  
}


#endif // EQUATORIAL_LINKAGE_CONSTEXPR_H_

